Minimal Differential Lateral Acceleration Configurations for Starshade Stationkeeping in Exoplanet Direct Imaging

Exoplanet imaging missions utilizing an external occulter (starshade) for starlight suppression require precise alignment between the telescope and starshade, necessitating maintenance of the starshade orbit during observations. Differential lateral acceleration between the two spacecraft serves as a proxy for fuel use and number of required interruptions to the observation. Comparison against results from high fidelity simulations of stationkeeping validates the use of this easy-to-compute proxy. Among starshade positions constrained to the surface of a sphere centered about the telescope, minima of differential lateral acceleration lie on a great circle and its corresponding poles. We present a closed expression for telescope to star vectors requiring minimal stationkeeping for observation from a telescope at an arbitrary position

==> script.sh <==
files="*.eps"
for f in $files
do
#f1="${f%.*}.pdf"
#convert -density 400 $f -resize 25% $f1
#echo $f1
rm $f
done

